FCBench: Cross-Domain Benchmarking of Lossless Compression for Floating-Point Data

While both the database and high-performance computing (HPC) communities utilize lossless compression methods to minimize floating-point data size, a disconnect persists between them. Each community designs and assesses methods in a domain-specific manner, making it unclear if HPC compression techniques can benefit database applications or vice versa. With the HPC community increasingly leaning towards in-situ analysis and visualization, more floating-point data from scientific simulations are being stored in databases like Key-Value Stores and queried using in-memory retrieval paradigms. This trend underscores the urgent need for a collective study of these compression methods' strengths and limitations, not only based on their performance in compressing data from various domains but also on their runtime characteristics. Our study extensively evaluates the performance of eight CPU-based and five GPU-based compression methods developed by both communities, using 33 real-world datasets assembled in the Floating-point Compressor Benchmark (FCBench). Additionally, we utilize the roofline model to profile their runtime bottlenecks. Our goal is to offer insights into these compression methods that could assist researchers in selecting existing methods or developing new ones for integrated database and HPC applications.

==> mpl/memfootp.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import random\n",
    "a = pd.read_csv(\"memfootp.tsv\", sep='\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Input Size (MB)')"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "cors = [\"GFC\", \"MFC\", \"SPDP\", \"bitshuffle\", \"buff\", \"fpzip\", \"ndzip\", \"pFPC\", ]\n",
    "fields = [\"bytes\", \"comp kbytes\"]\n",
    "\n",
    "colors = [\"black\", \"crimson\", \"purple\", \"blue\", \"red\"]\n",
    "line_styles = [\"--\", \"-\", \"-.\"]\n",
    "weights = [1, 1.5, 2]\n",
    "markers = [\"d\", \"h\", \"v\", \"^\", \"o\"]\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6, 3))\n",
    "\n",
    "for cor in cors:\n",
    "    ori_bytes = a[cor + \" \" + \"bytes\"] \n",
    "    comp_bytes = a[cor + \" \" + \"comp kbytes\"] * 1024\n",
    "    sorted_bytes = sorted(zip(ori_bytes, comp_bytes), key=lambda x: x[0])\n",
    "    # print(sorted_bytes)\n",
    "    ori, comp = zip(*sorted_bytes)\n",
    "    ax.plot(np.array(ori)/(1024.0**2), np.array(comp)/(1024.0**2), alpha=0.6, label=cor, ls=random.choice(line_styles), color=random.choice(colors), lw=random.choice(weights), marker=random.choice(markers), markersize=4)\n",
    "    # print(ori)\n",
    "ax.legend()\n",
    "ax.grid(color='gray', lw=.75)\n",
    "ax.set_ylabel(\"Memory Footprint \\nDuring Compression (MB)\")\n",
    "ax.set_xlabel(\"Input Size (MB)\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.tight_layout()\n",
    "fig.savefig(\"fcbench_memfootp.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "!open ."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

